The Double Well Done Doubly-Well

The symmetric double-well potential is one of the simplest quantum-mechanical systems in which perturbative and non-perturbative physics are deeply entangled. Its energy levels have non-analytic expansions in inverse powers of the inter-well separation, with factorially growing coefficients, while the parity splitting is exponentially small and invisible to perturbation theory. Resurgence ties the two features together, organizing the exact spectrum into a single tightly-constrained trans-series. This paper gives a self-contained account of this trans-series from two complementary approaches: exact WKB and the Euclidean path integral, developed in a common notation with explicit calculations through the four-instanton level and three-loop order. In exact WKB, Stokes phenomena encoded in the Delabaere--Dillinger--Pham relations control the analytic continuation of the wavefunction past turning points. The quantization condition expressed in terms of Voros symbols then determines the full trans-series. The DDP relations are local and do not require knowing the global topology of the energy surface, but that surface is an elliptic curve. In the path integral, elliptic curves enter differently: the classical saddle points are doubly-periodic elliptic functions of Euclidean time, and Stokes phenomena play out within the finite-dimensional manifold of quasi-zero modes rather than through analytic continuation of the wavefunction. A Lefschetz thimble decomposition determines which saddles contribute, and the resulting partition function trans-series is much simpler than the energy trans-series: at each instanton order the $T$-dependence is a polynomial fixed by the quasi-zero-mode thimble integrals. Together, the two approaches deploy a shared mathematical infrastructure in complementary ways, showing that the double well is an ideal setting to explore resurgence.

==> anc/algorithm_Pn_decomposition.py <==
"""
algorithm_Pn_decomposition.py

Decomposes the WKB momentum corrections P_n into the basis

    P_n(x,E) = a_n(E) P_0 + b_n(E) dP_0/dE + d/dx[f_n(x,E)]

for the double-well potential V(x) = (1/8)(x^2 - 1)^2.

Here P_0 = sqrt(2V - 2E) and dP_0/dE = -1/P_0. The coefficients a_n(E)
and b_n(E) are rational functions of E with poles at E = 0 and E = 1/8.
Integrating over cycles gives

    S_gamma^n = a_n S_gamma^0 + b_n omega_gamma

for any cycle gamma (perturbative or non-perturbative).

Method: represent P_n = N_n(x,E) / P0^{k_n} where N_n is a polynomial.
The Riccati recursion and decomposition are carried out entirely in terms
of polynomials, avoiding square roots.

Usage:
    python algorithm_Pn_decomposition.py
    Adjust max_order below to compute higher orders.
"""

import argparse
import sympy as sp
from sympy import symbols, Rational, Poly, simplify, factor, expand
import mpmath
import random
import time

mpmath.mp.dps = 50  # 50 decimal digits

x, E = symbols('x E')

# Double-well potential
V = Rational(1, 8) * (x**2 - 1)**2
Vp = sp.diff(V, x)       # V'(x)
P0sq = 2*V - 2*E          # P0^2 = 2V - 2E


def riccati_recursion(max_n):
    """
    Compute P_0 ... P_{max_n}.  Returns list of (N_n, k_n) where P_n = N_n / P0^{k_n}.
    """
    results = [(sp.Integer(1), -1)]  # P_0 = 1 * P0^{+1}
    if max_n == 0:
        return results

    for n in range(max_n):
        t0 = time.time()
        N_n, k_n = results[n]
        N_n = expand(N_n)
        dN_n = sp.diff(N_n, x)

        deriv_num = expand(dN_n * P0sq - k_n * N_n * Vp)
        deriv_pow = k_n + 2

        sum_num = sp.Integer(0)
        sum_pow = 0

        if n >= 1:
            products = []
            for j in range(1, n + 1):
                Nj, kj = results[j]
                Nm, km = results[n + 1 - j]
                products.append((expand(Nj * Nm), kj + km))

            max_pow = max(p for _, p in products)
            for num, pw in products:
                diff_pw = max_pow - pw
                assert diff_pw % 2 == 0, f"Parity mismatch at n={n}"
                sum_num += expand(num * P0sq**(diff_pw // 2))
            sum_num = expand(sum_num)
            sum_pow = max_pow

        if n == 0:
            bracket_num = deriv_num
            bracket_pow = deriv_pow
        else:
            target_pow = max(deriv_pow, sum_pow)
            bracket_num = expand(deriv_num * P0sq**((target_pow - deriv_pow) // 2))
            bracket_num += expand(sum_num * P0sq**((target_pow - sum_pow) // 2))
            bracket_num = expand(bracket_num)
            bracket_pow = target_pow

        new_num = expand(-Rational(1, 2) * bracket_num)
        new_pow = bracket_pow + 1

        while True:
            q, r = sp.div(Poly(expand(new_num), x), Poly(expand(P0sq), x), x)
            if expand(r.as_expr()) == 0:
                new_num = expand(q.as_expr())
                new_pow -= 2
            else:
                break

        results.append((expand(new_num), new_pow))
        elapsed = time.time() - t0
        deg = sp.degree(Poly(new_num, x)) if new_num != 0 else 0
        print(f"  P_{n+1}: deg(N)={deg}, k={new_pow}  [{elapsed:.1f}s]")

    return results


def verify_numerically(N_n, k, a_val, b_val, Q_val, n_tests=10):
    """Verify the master equation numerically using high-precision arithmetic."""
    rng = random.Random(42)
    pow_a = (k + 1) // 2
    pow_b = (k - 1) // 2
    dQ_val = sp.diff(Q_val, x)

    for _ in range(n_tests):
        xv = Rational(rng.randint(-200, 200), 100)
        Ev = Rational(rng.randint(1, 10), 100)
        subs = {x: xv, E: Ev}

        lhs = N_n.subs(subs)
        P0sq_val = P0sq.subs(subs)
        Vp_val = Vp.subs(subs)

        rhs = (a_val.subs(E, Ev) * P0sq_val**pow_a
               - b_val.subs(E, Ev) * P0sq_val**pow_b
               + dQ_val.subs(subs) * P0sq_val
               - (k - 2) * Q_val.subs(subs) * Vp_val)

        diff = sp.simplify(lhs - rhs)
        if diff != 0:
            print(f"    MISMATCH at x={xv}, E={Ev}: diff={diff}")
            return False
    return True


def decompose_master_equation(N_n, k):
    """
    Solve the polynomial master equation for a_n, b_n, Q.
    Uses direct coefficient matching (linear algebra) for speed.
    """
    pow_a = (k + 1) // 2
    pow_b = (k - 1) // 2

    term_a = expand(P0sq**pow_a)
    term_b = expand(P0sq**pow_b)

    deg_a_term = sp.degree(Poly(term_a, x))
    deg_Nn = sp.degree(Poly(N_n, x))
    deg_Q = max(deg_a_term - 3, deg_Nn - 3, 0)

    print(f"  deg(N_n) = {deg_Nn}, deg(a_term) = {deg_a_term}, deg(Q) = {deg_Q}")
    print(f"  (k={k}, pow_a={pow_a}, pow_b={pow_b})")

    # Unknown coefficients of Q
    q_syms = [symbols(f'q{i}') for i in range(deg_Q + 1)]
    Q_poly = sum(q_syms[i] * x**i for i in range(deg_Q + 1))
    dQ = sp.diff(Q_poly, x)

    a_sym, b_sym = symbols('a_n b_n')

    RHS = (a_sym * term_a - b_sym * term_b
           + dQ * P0sq - (k - 2) * Q_poly * Vp)
    diff = expand(N_n - RHS)

    diff_poly = Poly(diff, x)
    equations = list(diff_poly.as_dict().values())
    unknowns = [a_sym, b_sym] + q_syms

    print(f"  {len(equations)} equations, {len(unknowns)} unknowns")

    solution = sp.solve(equations, unknowns, dict=True)

    if not solution:
        print("  No solution found!")
        return None, None, None

    sol = solution[0]
    a_val = sol.get(a_sym, sp.Integer(0))
    b_val = sol.get(b_sym, sp.Integer(0))
    Q_val = Q_poly.subs(sol)

    return a_val, b_val, Q_val


def compute_decompositions(max_order, verify=True):
    """
    Compute decomposition data up to `max_order`.
    Returns a dict keyed by even order n with entries:
        {"a": a_n(E), "b": b_n(E), "Q": Q_n(x,E), "k": k_n, "N": N_n}
    """
    print("=" * 60)
    print(f"Riccati recursion up to P_{max_order}")
    print("=" * 60)

    t_start = time.time()
    results = riccati_recursion(max_order)
    print(f"Riccati recursion total: {time.time()-t_start:.1f}s\n")

    decompositions = {}
    for n in range(2, max_order + 1, 2):
        print("=" * 60)
        print(f"DECOMPOSING P_{n}")
        print("=" * 60)

        N_n, k_n = results[n]
        t0 = time.time()
        a_n, b_n, Q_n = decompose_master_equation(N_n, k_n)
        t_decomp = time.time() - t0

        if a_n is None:
            print(f"  FAILED to decompose P_{n}\n")
            continue

        a_f = factor(a_n)
        b_f = factor(b_n)
        print(f"\n  a_{n}(E) = {a_f}")
        print(f"  b_{n}(E) = {b_f}")
        print(f"  Decomposition time: {t_decomp:.1f}s")

        if verify:
            t0 = time.time()
            ok = verify_numerically(N_n, k_n, a_n, b_n, Q_n)
            print(f"  Numerical verification: {'PASSED' if ok else 'FAILED'} [{time.time()-t0:.1f}s]")

        decompositions[n] = {
            "N": N_n,
            "k": k_n,
            "a": a_n,
            "b": b_n,
            "Q": Q_n,
        }
        print()

    print("=" * 60)
    print("Done.")
    print("=" * 60)
    return decompositions


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--max-order",
        type=int,
        default=8,
        help="Compute decompositions through this WKB order P_n (default: 8).",
    )
    parser.add_argument(
        "--no-verify",
        action="store_true",
        help="Skip the numerical verification step for each decomposition.",
    )
    args = parser.parse_args()
    compute_decompositions(args.max_order, verify=not args.no_verify)


if __name__ == "__main__":
    main()

